Fast algorithms for evaluating the stress field of dislocation lines in anisotropic elastic media

In dislocation dynamics (DD) simulations, the most computationally intensive step is the evaluation of the elastic interaction forces among dislocation ensembles. Because the pair-wise interaction between dislocations is long-range, this force calculation step can be significantly accelerated by the fast multipole method (FMM). We implemented and compared four different methods in isotropic and anisotropic elastic media: one based on the Taylor series expansion (Taylor FMM), one based on the spherical harmonics expansion (Spherical FMM), one kernel-independent method based on the Chebyshev interpolation (Chebyshev FMM), and a new kernel-independent method that we call the Lagrange FMM. The Taylor FMM is an existing method, used in ParaDiS, one of the most popular DD simulation softwares. The Spherical FMM employs a more compact multipole representation than the Taylor FMM does and is thus more efficient. However, both the Taylor FMM and the Spherical FMM are difficult to derive in anisotropic elastic media because the interaction force is complex and has no closed analytical formula. The Chebyshev FMM requires only being able to evaluate the interaction between dislocations and thus can be applied easily in anisotropic elastic media. But it has a relatively large memory footprint, which limits its usage. The Lagrange FMM was designed to be a memory-efficient black-box method. Various numerical experiments are presented to demonstrate the convergence and the scalability of the four methods.

==> figures/PlotErrorIsoSimpleLoopChebCompression.m <==
close all;
clear all;
clc;

root = '../NewRunsForFMMPaper/SimpleLoop/';
rootCheb  = [root 'SimpleLoopCheb/'];
rootCheb3 = [root 'SimpleLoopCheb3/'];

filename ='ExampleIso';

% Results for epsilon = 1e-9

% Size of matrices

% Cheb
Cheb4 =[   1557248  1432 1
20198720  1432 2
102500288  1432 3
264042016  1432 4
407437760  1433 5
475880832  1433 6
494762464  1434 7
497025024  1435 8];

% 
U4=[     67588  1501 1
261124  1501 2
595972  1501 3
924676  1501 4
1090564  1501 5
1161220  1501 6
1176580  1501 7
1179652  1501 8];

% 
V4=[    129028  1501 1
433156  1501 2
963076  1501 3
1598980  1501 4
2092036  1501 5
2294788  1502 6
2354692  1502 7
2359300  1502 8];

% Error

E4=[   5.303833954618682e-01
   4.100536947618123e-02
   1.929808140018234e-02
   2.099354075419060e-02
   2.103911171368937e-02
   2.102839746760682e-02
   2.102899595627074e-02
   2.102898530120833e-02
];


% Cheb
Cheb5 = [1557248  1435 1
19093984  1435 2
95528064  1435 3
308517120  1436 4
703592960  1437 5
1197973696  1438 6
1608680160  1441 7
1815882624  1443 8];

U5=[    132004  1501 1
498004  1501 2
1128004  1501 3
2034004  1501 4
2982004  1501 5
3756004  1501 6
4266004  1501 7
4434004  1501 8];

V5=[   252004  1502 1
819004  1502 2
1809004  1502 3
3240004  1502 4
5040004  1502 5
6813004  1502 6
8055004  1502 7
8748004  1502 8];



E5=[ 6.668632511158585e-01
3.106671856528122e-02
2.642981391703133e-03
2.386595674563863e-03
2.390059723515562e-03
2.389443566445553e-03
2.390084581278831e-03
2.389878113641739e-03];

Cheb6=[    1557248  1559 1
   19093984  1559 2
   93101184  1559 3
  299841024  1600 4
  754410816  1601 5
 1508953088  1603 6
 2604648960  1607 7
 3789368352  1612 8];

U6=[     228100  1612 1
     860548  1612 2
    1928452  1612 3
    3483652  1612 4
    5505412  1612 5
    7630852  1612 6
    9891076  1612 7
   11746948  1612 8];


V6 = [     435460  1612 1
    1415236  1612 2
    3079300  1612 3
    5489860  1612 4
    8740228  1612 5
   12612676  1612 6
   16796164  1612 7
   20575300  1612 8];


E6=[    5.444727968363411e-01
     3.176714933645777e-02
     1.035767852157236e-03
     2.127793519305768e-04
     1.501498927621221e-04
     1.477384653616815e-04
     1.479463465835408e-04
     1.480281606112074e-04];




% Compression as a function of expansion order
h = figure(1)
p = semilogx(10.^(-Cheb4(:,end)),Cheb4(:,1)/Cheb4(end,1),10.^(-Cheb5(:,end)),Cheb5(:,1)/Cheb5(end,1),10.^(-Cheb6(:,end)),Cheb6(:,1)/Cheb6(end,1));
set(p(1),'Color','red','Marker','o','MarkerFaceColor','r','LineStyle','-','LineWidth',2)
set(p(2),'Color','blue','Marker','o','MarkerFaceColor','b','LineWidth',2)
set(p(3),'Color','black','Marker','o','MarkerFaceColor','k','LineWidth',2)
h_xlabel = xlabel('SVD trunction error');
h_ylabel = ylabel('Compression ratio');
h_legend = legend('Expansion order = 4','Expansion order = 5','Expansion order = 6','Location','NorthEast');
set(h_legend,'FontSize',10,'FontWeight','bold','Interpreter','none');
set(h_xlabel,'FontSize',15,'FontWeight','bold','Interpreter','none');
set(h_ylabel,'FontSize',15,'FontWeight','bold','Interpreter','none');
saveTightFigure(h,'KeepPDF/ChebAnalysis1.pdf');
hold off;

X = [1:length(E5)];
h = figure(2)
p = semilogy(Cheb4(X,1)/Cheb4(end,1),(E4(X)), Cheb5(X,1)/Cheb5(end,1),(E5(X)), Cheb6(X,1)/Cheb6(end,1),(E6(X)));
set(p(1),'Color','red','Marker','o','MarkerFaceColor','r','LineStyle','-','LineWidth',2)
set(p(2),'Color','blue','Marker','o','MarkerFaceColor','b','LineWidth',2)
set(p(3),'Color','black','Marker','o','MarkerFaceColor','k','LineWidth',2)
h_xlabel = xlabel('Compression ratio');
h_ylabel = ylabel('Force error calculations');
h_legend = legend('Expansion order = 4','Expansion order = 5','Expansion order = 6','Location','NorthEast');
set(h_legend,'FontSize',10,'FontWeight','bold','Interpreter','none');
set(h_xlabel,'FontSize',15,'FontWeight','bold','Interpreter','none');
set(h_ylabel,'FontSize',15,'FontWeight','bold','Interpreter','none');
saveTightFigure(h,'KeepPDF/ChebAnalysis2.pdf');
hold off;




